Dispersion relation for hadronic light-by-light scattering: pion pole

The pion-pole contribution to hadronic light-by-light scattering in the anomalous magnetic moment of the muon $(g-2)_\mu$ is fully determined by the doubly-virtual pion transition form factor. Although this crucial input quantity is, in principle, directly accessible in experiment, a complete measurement covering all kinematic regions relevant for $(g-2)_\mu$ is not realistic in the foreseeable future. Here, we report in detail on a reconstruction from available data, both space- and time-like, using a dispersive representation that accounts for all the low-lying singularities, reproduces the correct high- and low-energy limits, and proves convenient for the evaluation of the $(g-2)_\mu$ loop integral. We concentrate on the systematics of the fit to $e^+e^-\to 3\pi$ data, which are key in constraining the isoscalar dependence, as well as the matching to the asymptotic limits. In particular, we provide a detailed account of the pion transition form factor at low energies in the time- and space-like region, including the error estimates underlying our final result for the pion-pole contribution, $a_\mu^{\pi^0\text{-pole}}=62.6^{+3.0}_{-2.5}\times 10^{-11}$, and demonstrate how forthcoming singly-virtual measurements will further reduce its uncertainty.

==> anc/readme.txt <==
The table for the space-like doubly-virtual pion transition form factor F(q_1^2,q_2^2) is organized as follows:

1st column: Q_1^2 [GeV^2]
2nd column: Q_2^2 [GeV^2]
3rd column: central value for F(-Q_1^2,-Q_2^2) [GeV^{-1}]
4th column: uncertainty from F_{\pi\gamma\gamma} [GeV^{-1}]
5th column: dispersive uncertainty [GeV^{-1}]
6th column: BL uncertainty, upwards [GeV^{-1}] 
7th column: BL uncertainty, downwards [GeV^{-1}] 
8th column: asymptotic uncertainty [GeV^{-1}]
9th column: total uncertainty, upwards [GeV^{-1}]
10th column: total uncertainty, downwards [GeV^{-1}]

The total uncertainty is calculated as the quadrature sum of the individual sources.
To reduce the size of the data file, we have used the symmetry F(q_1^2,q_2^2)=F(q_2^2,q_1^2), 
from which the results for the missing combinations of {Q_1^2,Q_2^2} can be reconstructed.

Note that, while the central values for F(-Q_1^2,-Q_2^2) reproduce exactly the central value
for a_\mu^{\pi^0-pole} as given in the paper, the uncertainty does not follow from the quoted total uncertainties alone.
Since the form factor enters squared, the individual sources of uncertainty need to be considered separately, which,
based on the breakdown provided in the data file, then reproduces approximately our quoted error 
for a_\mu^{\pi^0-pole}.


